MTU-Bench: A Multi-granularity Tool-Use Benchmark for Large Language Models

Large Language Models (LLMs) have displayed massive improvements in reasoning and decision-making skills and can hold natural conversations with users. Recently, many tool-use benchmark datasets have been proposed. However, existing datasets have the following limitations: (1). Insufficient evaluation scenarios (e.g., only cover limited tool-use scenes). (2). Extensive evaluation costs (e.g., GPT API costs). To address these limitations, in this work, we propose a multi-granularity tool-use benchmark for large language models called MTU-Bench. For the "multi-granularity" property, our MTU-Bench covers five tool usage scenes (i.e., single-turn and single-tool, single-turn and multiple-tool, multiple-turn and single-tool, multiple-turn and multiple-tool, and out-of-distribution tasks). Besides, all evaluation metrics of our MTU-Bench are based on the prediction results and the ground truth without using any GPT or human evaluation metrics. Moreover, our MTU-Bench is collected by transforming existing high-quality datasets to simulate real-world tool usage scenarios, and we also propose an instruction dataset called MTU-Instruct data to enhance the tool-use abilities of existing LLMs. Comprehensive experimental results demonstrate the effectiveness of our MTU-Bench. Code and data will be released at https: //github.com/MTU-Bench-Team/MTU-Bench.git.

==> figures/relationships/plot.py <==
import matplotlib.pyplot as plt

def plot_round():
    # 数据
    rounds = [2, 3, 4, 5, 6, 7, 8, 9, 10, 11]
    action_acc = [0.9333, 0.8, 0.7167, 0.7083, 0.6429, 0.6875, 0.5833, 0.6, 0.7273, 0.5833]

    # 创建柱状图
    plt.bar(rounds, action_acc, color='skyblue')

    # 添加标题和标签
    plt.title('Action Acc by Turns')
    plt.xlabel('Turns')
    plt.ylabel('Action Acc')

    # 设置y轴范围
    plt.ylim(0, 1.2)

    # 显示网格
    plt.grid(axis='y')
    plt.savefig("acc_by_turns.pdf")
plot_round()
def plot_param():
    # 参数长度
    param_lengths = [0, 1, 2, 3, 4, 5, 6, 7]
    success_acc = [1, 0.8571, 0.7857, 0.3636, 0.5625, 0.3684, 0, 0]

    # 创建柱状图
    plt.bar(param_lengths, success_acc, color='skyblue')

    # 添加标题和标签
    plt.title('Tool Call Acc by Parameter Count')
    plt.xlabel('Parameter Count')
    plt.ylabel('Tool Call Acc')

    # 设置y轴范围
    plt.ylim(0, 1.2)

    # 显示网格
    #plt.grid(axis='y')
    plt.savefig("acc_by_param_count.pdf")
plot_param()
def plot_tool():
    # 参数长度
    tool_counts = [2, 3, 4, 5, 6, 7, 8]  # 工具数量
    acc_values = [0.8049, 1, 0.6, 0.5556, 0.76, 0.65, 0.6667]

    # 创建柱状图
    plt.bar(tool_counts, acc_values, color='skyblue')

    # 添加标题和标签
    plt.title('Tool Call Acc by Tool Count')
    plt.xlabel('Tool Count')
    plt.ylabel('Tool Call Acc')

    # 设置y轴范围
    plt.ylim(0, 1.2)

    # 显示网格
    #plt.grid(axis='y')
    plt.savefig("acc_by_tool_count.pdf")
plot_tool()
